Realistic Defocus Blur for Multiplane Computer-Generated Holography

This paper introduces a new multiplane CGH computation method to reconstruct artefact-free high-quality holograms with natural-looking defocus blur. Our method introduces a new targeting scheme and a new loss function. While the targeting scheme accounts for defocused parts of the scene at each depth plane, the new loss function analyzes focused and defocused parts separately in reconstructed images. Our method support phase-only CGH calculations using various iterative (e.g., Gerchberg-Saxton, Gradient Descent) and non-iterative (e.g., Double Phase) CGH techniques. We achieve our best image quality using a modified gradient descent-based optimization recipe where we introduce a constraint inspired by the double phase method. We validate our method experimentally using our proof-of-concept holographic display, comparing various algorithms, including multi-depth scenes with sparse and dense contents.

==> compile.sh <==

pdflatex supplementary.tex
bibtex supplementary.aux
pdflatex supplementary.tex
pdflatex supplementary.tex


gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=supplementary_low_res.pdf supplementary.pdf

pdflatex manuscript.tex
bibtex manuscript.aux
pdflatex manuscript.tex
pdflatex manuscript.tex

gs -sDEVICE=pdfwrite -dCompatibilityLevel=1.4 -dNOPAUSE -dQUIET -dBATCH -dPrinted=false -sOutputFile=manuscript_low_res.pdf manuscript.pdf

